New Lower and Upper Bounds for the Grothendieck Constant

We establish new bounds on the Grothendieck constant $K_G$: \[ \frac{6\pi}{11} \le K_G \le \frac{\pi}{2\log(1+\sqrt2)} - 10^{-4}. \] Methodologically, our lower bound approach differs from previous works by establishing limitations on the asymptotically optimal Krivine schemes, rather than giving explicit constructions of gap instances. Our upper bound is obtained by proposing and analyzing the first asymptotic construction of rounding schemes, whereas previous works only consider low-dimensional schemes. Together, these bounds determine the previously unknown tenths digit of $K_G$ to be $7$. The bounds were discovered by a long-running collaborative effort of humans and a long-horizon AI research system that we engineered.

==> figures/make_partition_schemes.py <==
# Generates partition_schemes.pdf: the two partitions shown in the
# Grothendieck exposition of the AI companion paper, in the same visual
# style as the scheme figures of the theory paper (orange / near-black
# regions with slight transparency, gray grid drawn on top, white dashed
# baseline at z2 = 0).
#
# Run with:  uv run --with matplotlib --with numpy python make_partition_schemes.py

import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt

mpl.rcParams.update({
    "font.size": 12,
    "mathtext.fontset": "dejavusans",
})

ORANGE = "#ff7f0e"
DARK = "#262626"
GRID = "#8fa3b8"

x = np.linspace(-4, 4, 1601)
theta = 0.3

panels = [
    (np.zeros_like(x), r"$\mathrm{sgn}(z_2)$"),
    (theta * (x**3 - 3 * x), r"$\mathrm{sgn}\left(z_2 - \vartheta\,(z_1^3 - 3z_1)\right)$"),
]

fig, axes = plt.subplots(1, 2, figsize=(10.4, 5.0))
for ax, (P, title) in zip(axes, panels):
    ax.fill_between(x, P, 4.5, color=ORANGE, alpha=0.88, lw=0, zorder=1)
    ax.fill_between(x, -4.5, P, color=DARK, alpha=0.92, lw=0, zorder=1)
    ax.grid(True, color=GRID, lw=0.9, alpha=0.55, zorder=2)
    ax.set_axisbelow(False)
    ax.axhline(0.0, color="white", lw=2.0, ls=(0, (6, 4)), zorder=3)
    ax.set_xlim(-4, 4)
    ax.set_ylim(-4, 4)
    ax.set_xticks(range(-4, 5))
    ax.set_yticks(range(-4, 5))
    ax.set_xlabel(r"$z_1$", fontsize=14)
    ax.set_ylabel(r"$z_2$", fontsize=14)
    ax.set_title(title, fontsize=14, pad=10)
    ax.set_aspect("equal")
    ax.text(0, 2.7, r"$+1$", color="white", fontsize=17, ha="center", va="center", zorder=4)
    ax.text(0, -2.7, r"$-1$", color="white", fontsize=17, ha="center", va="center", zorder=4)

fig.tight_layout()
fig.savefig("partition_schemes.pdf", bbox_inches="tight")
fig.savefig("/tmp/partition_schemes.png", dpi=150, bbox_inches="tight")
print("done")

